Cosmic Overture Echoed in a Stellar Final Act: Implications of Nanohertz Gravitational Waves for Core Collapse Supernova Neutrinos

The growing evidence for nanohertz gravitational waves, from NANOGrav and other observations, may be pointing to a cosmological first-order phase transition at temperatures of $\mathcal{O}(10-100)\;\mathrm{MeV}$. Such an interpretation requires beyond the Standard Model dynamics in this energy range. If so, it may well be the case that galactic core-collapse supernova explosions would produce the key components related to the first-order phase transition, leaving detectable imprints on the spectrum of neutrinos emitted in the initial few seconds of the collapse. This might provide further evidence in support of the early universe interpretation of the nanohertz gravitational wave signal. The scenario proposed here is also suggestive of a low-mass seesaw mechanism to explain neutrino masses. We outline the prospects for future observations of Galactic supernovae to uncover the signals of this scenario, with further confirmation from future pulsar timing array measurements of primordial nanohertz gravitational waves.

==> anc/FOPT-SN.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.integrate import quad
from scipy.optimize import brentq


"""Nice plotting"""
plt.rcParams['axes.labelsize'] = 26
plt.rcParams['xtick.labelsize'] = 26
plt.rcParams['ytick.labelsize'] = 26
plt.rcParams['legend.fontsize'] = 24
plt.rcParams['figure.titlesize'] = 28
plt.rcParams['xtick.minor.visible' ] = True
plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.minor.visible'] = True
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['ytick.right'] = 'True'
plt.rcParams['xtick.top'] = 'True'
plt.rcParams['xtick.major.pad'] = 10
plt.rcParams['xtick.minor.pad'] = 10
plt.rcParams['ytick.major.pad'] = 10
plt.rcParams['ytick.minor.pad'] = 10
plt.rcParams["figure.subplot.left"] = 0.135
plt.rcParams["figure.subplot.right"] = 0.975
plt.rcParams["figure.subplot.bottom"] = 0.13
plt.rcParams["figure.subplot.top"] = 0.946
plt.rcParams['xtick.major.width'] = 1.5
plt.rcParams['ytick.major.width'] = 1.5
plt.rcParams['xtick.minor.width'] = 1.5
plt.rcParams['ytick.minor.width'] = 1.5
plt.rcParams['xtick.major.size'] = 9
plt.rcParams['ytick.major.size'] = 9
plt.rcParams['xtick.minor.size'] = 4.5
plt.rcParams['ytick.minor.size'] = 4.5
plt.rcParams['legend.loc'] = 'best'
plt.rcParams['legend.frameon'] = False
plt.rcParams['lines.linewidth'] = 3
plt.rcParams['lines.markersize'] = 15
plt.rcParams['axes.linewidth'] = 2. #frame width
plt.rcParams["figure.figsize"] = (8,7)
from matplotlib import rc
rc('font',**{'family':'serif','serif':['serif']})
rc('text', usetex=True) 
""" END Nice plotting"""

#########################################
def fd(p, T, mu, mass=0):
    E = np.sqrt(p**2 + mass**2)
    return (1 + np.exp((E-mu)/T))**(-1)


#########################################
def be(p, T, mu, mass=0):
    E = np.sqrt(p**2 + mass**2)
    return (np.exp((E-mu)/T) - 1)**(-1)


def Eden_nu_initial(p, T, mue, order=3):
    return fd(p, T, mue, 0)*p**order + fd(p, T, -mue, 0)*p**order + 4*fd(p, T, 0, 0)*p**order
    

def Eden_final(p, T, m_X, order=3, m_s=100):
    return 6*fd(p, T, 0, 0)*p**order + be(p, T, 0, m_X)*p**(order-1)*np.sqrt(p**2+m_X**2) + 2*fd(p, T, 0, m_s)*p**(order-1)*np.sqrt(p**2+m_s**2)


def Eden_phi(p, T, m_X, order=3):
    return be(p, T, 0, m_X)*p**(order-1)*np.sqrt(p**2+m_X**2)


def Eden_nu(p, T, m_nu, order=3):
    return fd(p, T, 0, m_nu)*p**(order-1)*np.sqrt(p**2+m_nu**2)


def find_T_eq_help(T_new, munue0, T0, m_X, order=3, m_s=100):

    return quad(Eden_nu_initial, 0, 3000, args=(T0, munue0, order))[0] - quad(Eden_final, 0, 2000, args=(T_new, m_X, order, m_s))[0]
    

def find_T_eq(mune0, T0, m_X, order=3):
    sol = brentq(find_T_eq_help, 0.2*T0, 1.75*mune0, args=(mune0, T0, m_X, order))
    return sol


def find_T_eq_and_fraction(mune0, T0, m_X, order=3, m_s=100):
    sol = brentq(find_T_eq_help, 0.2*T0, 1.75*mune0, args=(mune0, T0, m_X, order, m_s))
    phi_E = quad(Eden_phi, 0, 2000, args=(sol, m_X, 3))[0]
    nus_E = quad(Eden_nu, 0, 2000, args=(sol, m_s, 3))[0]
    nua_E = quad(Eden_nu, 0, 2000, args=(sol, 0, 3))[0]
    mult=2
    return sol, phi_E/(phi_E+mult*nus_E+6*nua_E), mult*nus_E/(phi_E+mult*nus_E+6*nua_E)




mass_X = 10
N1 = 51
N2 = 50
mu_nu_e = np.linspace(50, 200, N1)
T_init  = np.linspace(10, 50, N2)

X, Y  = np.meshgrid(T_init, mu_nu_e)
Z     = np.zeros_like(X)

for i in range(N2):
    for j in range(N1):
       Z[j,i], _, _,  = find_T_eq_and_fraction(mu_nu_e[j], T_init[i], mass_X, order=3)


plt.contourf(X, Y, Z, levels=np.arange(15, 71, 5), cmap="inferno", extend="max")
plt.colorbar(label=r"$T_\mathrm{BSM}$ [MeV]")
plt.xlabel(r"$T_\mathrm{SM}$ [MeV]")
plt.ylabel(r"$\mu_{\nu_{e}}$ [MeV]")

plt.scatter(15, 150, color="k", marker="*", s=500)
plt.title(r"$m_\phi =$ "+str(mass_X)+" MeV", fontsize=26)
plt.savefig("T_with_2x100_MeV_sterile.pdf")





==> anc/IO_nu.txt <==
# The flux fraction of each flavor of neutrino at Earth that comes from the phi field as a function of the lightest neutrino mass
# This file is for the IO and for neutrinos
# mL[eV] Phi_e[frac] Phi_mu[frac] Phi_tau[frac]
0.001 0.486961 0.226762 0.286278 
0.00104762 0.486952 0.226768 0.28628 
0.0010975 0.486942 0.226775 0.286283 
0.00114976 0.486932 0.226782 0.286286 
0.0012045 0.48692 0.22679 0.28629 
0.00126186 0.486908 0.226799 0.286294 
0.00132194 0.486894 0.226808 0.286298 
0.00138489 0.486878 0.226819 0.286303 
0.00145083 0.486862 0.22683 0.286308 
0.00151991 0.486843 0.226843 0.286313 
0.00159228 0.486823 0.226857 0.28632 
0.0016681 0.486801 0.226872 0.286326 
0.00174753 0.486777 0.226889 0.286334 
0.00183074 0.48675 0.226908 0.286342 
0.00191791 0.486721 0.226928 0.286351 
0.00200923 0.486689 0.22695 0.286361 
0.0021049 0.486654 0.226975 0.286371 
0.00220513 0.486615 0.227001 0.286383 
0.00231013 0.486573 0.227031 0.286396 
0.00242013 0.486527 0.227063 0.28641 
0.00253536 0.486476 0.227098 0.286426 
0.00265609 0.48642 0.227137 0.286443 
0.00278256 0.486359 0.227179 0.286462 
0.00291505 0.486292 0.227226 0.286482 
0.00305386 0.486219 0.227277 0.286505 
0.00319927 0.486138 0.227333 0.28653 
0.0033516 0.48605 0.227394 0.286557 
0.00351119 0.485953 0.227461 0.286586 
0.00367838 0.485846 0.227535 0.286619 
0.00385353 0.48573 0.227615 0.286654 
0.00403702 0.485603 0.227704 0.286693 
0.00422924 0.485463 0.227801 0.286736 
0.00443062 0.48531 0.227907 0.286783 
0.00464159 0.485142 0.228023 0.286834 
0.0048626 0.484959 0.22815 0.286891 
0.00509414 0.484758 0.22829 0.286952 
0.0053367 0.484538 0.228442 0.28702 
0.00559081 0.484298 0.228609 0.287093 
0.00585702 0.484035 0.228792 0.287174 
0.00613591 0.483747 0.228991 0.287262 
0.00642807 0.483432 0.229209 0.287358 
0.00673415 0.483089 0.229448 0.287463 
0.0070548 0.482713 0.229708 0.287578 
0.00739072 0.482304 0.229992 0.287704 
0.00774264 0.481856 0.230303 0.287841 
0.00811131 0.481369 0.230641 0.28799 
0.00849753 0.480837 0.23101 0.288153 
0.00890215 0.480258 0.231411 0.28833 
0.00932603 0.479628 0.231849 0.288524 
0.0097701 0.478942 0.232324 0.288733 
0.0102353 0.478198 0.232841 0.288962 
0.0107227 0.477389 0.233402 0.289209 
0.0112332 0.476511 0.234011 0.289478 
0.0117681 0.475561 0.23467 0.289769 
0.0123285 0.474532 0.235384 0.290085 
0.0129155 0.473419 0.236156 0.290425 
0.0135305 0.472218 0.236989 0.290793 
0.0141747 0.470924 0.237886 0.29119 
0.0148497 0.469531 0.238853 0.291616 
0.0155568 0.468034 0.239891 0.292075 
0.0162975 0.466429 0.241005 0.292566 
0.0170735 0.46471 0.242197 0.293093 
0.0178865 0.462875 0.24347 0.293655 
0.0187382 0.460919 0.244827 0.294254 
0.0196304 0.458838 0.24627 0.294891 
0.0205651 0.456632 0.247801 0.295567 
0.0215443 0.454298 0.24942 0.296282 
0.0225702 0.451836 0.251128 0.297036 
0.0236449 0.449247 0.252924 0.297829 
0.0247708 0.446533 0.254806 0.29866 
0.0259502 0.443697 0.256774 0.299529 
0.0271859 0.440743 0.258823 0.300434 
0.0284804 0.437679 0.260949 0.301373 
0.0298365 0.43451 0.263147 0.302343 
0.0312572 0.431247 0.26541 0.303342 
0.0327455 0.4279 0.267732 0.304368 
0.0343047 0.424481 0.270104 0.305415 
0.0359381 0.421001 0.272518 0.306481 
0.0376494 0.417476 0.274963 0.30756 
0.0394421 0.41392 0.27743 0.30865 
0.0413201 0.410348 0.279908 0.309744 
0.0432876 0.406775 0.282387 0.310838 
0.0453488 0.403217 0.284855 0.311928 
0.0475081 0.399688 0.287303 0.313009 
0.0497702 0.396205 0.289719 0.314076 
0.0521401 0.392779 0.292096 0.315125 
0.0546228 0.389425 0.294422 0.316152 
0.0572237 0.386155 0.296691 0.317154 
0.0599484 0.382978 0.298895 0.318127 
0.0628029 0.379903 0.301028 0.319069 
0.0657933 0.37694 0.303083 0.319977 
0.0689261 0.374093 0.305058 0.320849 
0.0722081 0.371368 0.306949 0.321683 
0.0756463 0.368768 0.308752 0.32248 
0.0792483 0.366295 0.310468 0.323237 
0.0830218 0.36395 0.312094 0.323955 
0.0869749 0.361733 0.313633 0.324635 
0.0911163 0.359642 0.315083 0.325275 
0.0954548 0.357675 0.316448 0.325878 
0.1 0.355829 0.317728 0.326443 


==> anc/IO_nubar.txt <==
# The flux fraction of each flavor of neutrino at Earth that comes from the phi field as a function of the lightest neutrino mass
# This file is for the IO and for antineutrinos
# mL[eV] Phi_e[frac] Phi_mu[frac] Phi_tau[frac]
0.001 0.16914 0.456493 0.374367 
0.00104762 0.16915 0.456486 0.374365 
0.0010975 0.16916 0.456478 0.374362 
0.00114976 0.169171 0.456469 0.374359 
0.0012045 0.169184 0.45646 0.374356 
0.00126186 0.169197 0.45645 0.374353 
0.00132194 0.169212 0.456439 0.374349 
0.00138489 0.169228 0.456427 0.374345 
0.00145083 0.169246 0.456413 0.374341 
0.00151991 0.169266 0.456399 0.374336 
0.00159228 0.169287 0.456382 0.37433 
0.0016681 0.169311 0.456365 0.374324 
0.00174753 0.169337 0.456345 0.374318 
0.00183074 0.169365 0.456324 0.374311 
0.00191791 0.169396 0.456301 0.374303 
0.00200923 0.169431 0.456275 0.374294 
0.0021049 0.169468 0.456247 0.374285 
0.00220513 0.169509 0.456216 0.374275 
0.00231013 0.169555 0.456182 0.374263 
0.00242013 0.169604 0.456145 0.374251 
0.00253536 0.169658 0.456104 0.374237 
0.00265609 0.169718 0.456059 0.374223 
0.00278256 0.169783 0.45601 0.374206 
0.00291505 0.169855 0.455957 0.374188 
0.00305386 0.169934 0.455898 0.374169 
0.00319927 0.17002 0.455833 0.374147 
0.0033516 0.170114 0.455762 0.374124 
0.00351119 0.170218 0.455685 0.374098 
0.00367838 0.170331 0.455599 0.374069 
0.00385353 0.170456 0.455506 0.374038 
0.00403702 0.170592 0.455404 0.374004 
0.00422924 0.170741 0.455292 0.373967 
0.00443062 0.170905 0.455169 0.373926 
0.00464159 0.171084 0.455035 0.373881 
0.0048626 0.17128 0.454888 0.373832 
0.00509414 0.171495 0.454727 0.373779 
0.0053367 0.171729 0.454551 0.37372 
0.00559081 0.171987 0.454358 0.373656 
0.00585702 0.172268 0.454147 0.373585 
0.00613591 0.172575 0.453916 0.373509 
0.00642807 0.172911 0.453664 0.373425 
0.00673415 0.173279 0.453389 0.373333 
0.0070548 0.17368 0.453088 0.373232 
0.00739072 0.174118 0.452759 0.373123 
0.00774264 0.174596 0.452401 0.373004 
0.00811131 0.175117 0.45201 0.372873 
0.00849753 0.175685 0.451584 0.372731 
0.00890215 0.176304 0.451119 0.372577 
0.00932603 0.176977 0.450614 0.372408 
0.0097701 0.17771 0.450065 0.372225 
0.0102353 0.178506 0.449467 0.372026 
0.0107227 0.179371 0.448819 0.37181 
0.0112332 0.180309 0.448116 0.371576 
0.0117681 0.181325 0.447353 0.371322 
0.0123285 0.182424 0.446528 0.371047 
0.0129155 0.183613 0.445637 0.37075 
0.0135305 0.184897 0.444674 0.370429 
0.0141747 0.18628 0.443636 0.370084 
0.0148497 0.187769 0.44252 0.369711 
0.0155568 0.189369 0.44132 0.369312 
0.0162975 0.191084 0.440033 0.368883 
0.0170735 0.192921 0.438655 0.368424 
0.0178865 0.194883 0.437184 0.367934 
0.0187382 0.196974 0.435615 0.367411 
0.0196304 0.199197 0.433948 0.366855 
0.0205651 0.201555 0.432179 0.366266 
0.0215443 0.204049 0.430308 0.365643 
0.0225702 0.20668 0.428334 0.364985 
0.0236449 0.209447 0.426259 0.364294 
0.0247708 0.212348 0.424083 0.363569 
0.0259502 0.21538 0.421809 0.362811 
0.0271859 0.218536 0.419441 0.362022 
0.0284804 0.221812 0.416984 0.361204 
0.0298365 0.225198 0.414444 0.360358 
0.0312572 0.228685 0.411829 0.359486 
0.0327455 0.232263 0.409145 0.358592 
0.0343047 0.235918 0.406404 0.357679 
0.0359381 0.239636 0.403615 0.356749 
0.0376494 0.243403 0.400789 0.355808 
0.0394421 0.247204 0.397938 0.354858 
0.0413201 0.251022 0.395074 0.353904 
0.0432876 0.254841 0.39221 0.352949 
0.0453488 0.258644 0.389357 0.351999 
0.0475081 0.262415 0.386529 0.351057 
0.0497702 0.266138 0.383736 0.350126 
0.0521401 0.269799 0.38099 0.349211 
0.0546228 0.273384 0.378301 0.348315 
0.0572237 0.276879 0.375679 0.347442 
0.0599484 0.280275 0.373132 0.346593 
0.0628029 0.28356 0.370667 0.345772 
0.0657933 0.286728 0.368292 0.344981 
0.0689261 0.28977 0.36601 0.34422 
0.0722081 0.292683 0.363825 0.343492 
0.0756463 0.295462 0.361741 0.342798 
0.0792483 0.298105 0.359758 0.342137 
0.0830218 0.300611 0.357878 0.341511 
0.0869749 0.302981 0.356101 0.340919 
0.0911163 0.305216 0.354424 0.34036 
0.0954548 0.307318 0.352847 0.339835 
0.1 0.309291 0.351367 0.339342 


==> anc/NO_nu.txt <==
# The flux fraction of each flavor of neutrino at Earth that comes from the phi field as a function of the lightest neutrino mass
# This file is for the NO and for neutrinos
# mL[eV] Phi_e[frac] Phi_mu[frac] Phi_tau[frac]
0.001 0.299477 0.3749 0.325623 
0.00104762 0.299481 0.374895 0.325624 
0.0010975 0.299485 0.37489 0.325625 
0.00114976 0.29949 0.374885 0.325626 
0.0012045 0.299495 0.374879 0.325627 
0.00126186 0.2995 0.374872 0.325628 
0.00132194 0.299506 0.374864 0.32563 
0.00138489 0.299513 0.374856 0.325631 
0.00145083 0.29952 0.374847 0.325633 
0.00151991 0.299528 0.374838 0.325634 
0.00159228 0.299537 0.374827 0.325636 
0.0016681 0.299546 0.374815 0.325639 
0.00174753 0.299557 0.374802 0.325641 
0.00183074 0.299568 0.374788 0.325644 
0.00191791 0.299581 0.374773 0.325647 
0.00200923 0.299595 0.374756 0.32565 
0.0021049 0.29961 0.374737 0.325653 
0.00220513 0.299627 0.374716 0.325657 
0.00231013 0.299645 0.374694 0.325661 
0.00242013 0.299665 0.374669 0.325666 
0.00253536 0.299687 0.374642 0.325671 
0.00265609 0.299711 0.374613 0.325676 
0.00278256 0.299737 0.374581 0.325682 
0.00291505 0.299766 0.374545 0.325689 
0.00305386 0.299798 0.374506 0.325696 
0.00319927 0.299832 0.374464 0.325704 
0.0033516 0.29987 0.374417 0.325712 
0.00351119 0.299912 0.374366 0.325722 
0.00367838 0.299957 0.37431 0.325732 
0.00385353 0.300007 0.374249 0.325744 
0.00403702 0.300062 0.374182 0.325756 
0.00422924 0.300121 0.374109 0.32577 
0.00443062 0.300186 0.374029 0.325784 
0.00464159 0.300258 0.373942 0.325801 
0.0048626 0.300335 0.373846 0.325818 
0.00509414 0.30042 0.373742 0.325838 
0.0053367 0.300513 0.373628 0.325859 
0.00559081 0.300614 0.373504 0.325882 
0.00585702 0.300724 0.373369 0.325907 
0.00613591 0.300845 0.373221 0.325934 
0.00642807 0.300976 0.37306 0.325964 
0.00673415 0.301118 0.372885 0.325997 
0.0070548 0.301273 0.372695 0.326032 
0.00739072 0.301441 0.372488 0.32607 
0.00774264 0.301624 0.372264 0.326112 
0.00811131 0.301822 0.372021 0.326157 
0.00849753 0.302037 0.371757 0.326206 
0.00890215 0.302269 0.371472 0.326259 
0.00932603 0.30252 0.371164 0.326316 
0.0097701 0.302791 0.370832 0.326378 
0.0102353 0.303082 0.370474 0.326444 
0.0107227 0.303396 0.370088 0.326515 
0.0112332 0.303733 0.369675 0.326592 
0.0117681 0.304094 0.369231 0.326674 
0.0123285 0.304481 0.368757 0.326762 
0.0129155 0.304893 0.36825 0.326856 
0.0135305 0.305333 0.367711 0.326956 
0.0141747 0.3058 0.367138 0.327063 
0.0148497 0.306294 0.36653 0.327175 
0.0155568 0.306817 0.365888 0.327295 
0.0162975 0.307368 0.365211 0.32742 
0.0170735 0.307948 0.3645 0.327552 
0.0178865 0.308554 0.363756 0.32769 
0.0187382 0.309187 0.362978 0.327834 
0.0196304 0.309846 0.36217 0.327984 
0.0205651 0.310529 0.361332 0.32814 
0.0215443 0.311234 0.360466 0.3283 
0.0225702 0.311959 0.359576 0.328466 
0.0236449 0.312702 0.358663 0.328635 
0.0247708 0.31346 0.357732 0.328807 
0.0259502 0.314231 0.356786 0.328983 
0.0271859 0.31501 0.355829 0.32916 
0.0284804 0.315796 0.354865 0.329339 
0.0298365 0.316584 0.353897 0.329519 
0.0312572 0.317371 0.352931 0.329698 
0.0327455 0.318154 0.351969 0.329876 
0.0343047 0.31893 0.351017 0.330053 
0.0359381 0.319694 0.350078 0.330227 
0.0376494 0.320445 0.349157 0.330398 
0.0394421 0.32118 0.348255 0.330565 
0.0413201 0.321895 0.347377 0.330728 
0.0432876 0.322589 0.346525 0.330886 
0.0453488 0.32326 0.345701 0.331039 
0.0475081 0.323906 0.344908 0.331186 
0.0497702 0.324526 0.344147 0.331327 
0.0521401 0.325119 0.343419 0.331463 
0.0546228 0.325684 0.342725 0.331591 
0.0572237 0.326221 0.342066 0.331713 
0.0599484 0.326729 0.341441 0.331829 
0.0628029 0.32721 0.340851 0.331939 
0.0657933 0.327663 0.340295 0.332042 
0.0689261 0.328089 0.339772 0.332139 
0.0722081 0.328488 0.339282 0.33223 
0.0756463 0.328862 0.338823 0.332315 
0.0792483 0.329211 0.338395 0.332394 
0.0830218 0.329536 0.337996 0.332469 
0.0869749 0.329838 0.337624 0.332537 
0.0911163 0.33012 0.337279 0.332601 
0.0954548 0.33038 0.336959 0.332661 
0.1 0.330622 0.336663 0.332716 


==> anc/NO_nubar.txt <==
# The flux fraction of each flavor of neutrino at Earth that comes from the phi field as a function of the lightest neutrino mass
# This file is for the NO and for antineutrinos
# mL[eV] Phi_e[frac] Phi_mu[frac] Phi_tau[frac]
0.001 0.0474504 0.530854 0.421696 
0.00104762 0.0474824 0.530832 0.421686 
0.0010975 0.0475175 0.530808 0.421675 
0.00114976 0.0475561 0.530781 0.421663 
0.0012045 0.0475984 0.530752 0.42165 
0.00126186 0.0476448 0.53072 0.421636 
0.00132194 0.0476957 0.530684 0.42162 
0.00138489 0.0477515 0.530646 0.421603 
0.00145083 0.0478128 0.530604 0.421584 
0.00151991 0.04788 0.530557 0.421563 
0.00159228 0.0479537 0.530506 0.42154 
0.0016681 0.0480345 0.53045 0.421515 
0.00174753 0.0481232 0.530389 0.421488 
0.00183074 0.0482205 0.530322 0.421458 
0.00191791 0.0483272 0.530248 0.421425 
0.00200923 0.0484442 0.530167 0.421389 
0.0021049 0.0485725 0.530079 0.421349 
0.00220513 0.0487131 0.529981 0.421305 
0.00231013 0.0488674 0.529875 0.421258 
0.00242013 0.0490364 0.529758 0.421205 
0.00253536 0.0492217 0.52963 0.421148 
0.00265609 0.0494248 0.52949 0.421085 
0.00278256 0.0496474 0.529336 0.421017 
0.00291505 0.0498913 0.529167 0.420941 
0.00305386 0.0501585 0.528983 0.420859 
0.00319927 0.0504511 0.528781 0.420768 
0.0033516 0.0507716 0.528559 0.420669 
0.00351119 0.0511225 0.528317 0.420561 
0.00367838 0.0515066 0.528051 0.420442 
0.00385353 0.0519269 0.527761 0.420312 
0.00403702 0.0523868 0.527443 0.42017 
0.00422924 0.0528898 0.527096 0.420014 
0.00443062 0.0534398 0.526716 0.419844 
0.00464159 0.0540409 0.5263 0.419659 
0.0048626 0.0546976 0.525847 0.419456 
0.00509414 0.0554149 0.525351 0.419234 
0.0053367 0.0561978 0.52481 0.418992 
0.00559081 0.057052 0.52422 0.418728 
0.00585702 0.0579835 0.523576 0.41844 
0.00613591 0.0589985 0.522875 0.418126 
0.00642807 0.060104 0.522111 0.417785 
0.00673415 0.061307 0.52128 0.417413 
0.0070548 0.0626152 0.520376 0.417008 
0.00739072 0.0640365 0.519394 0.416569 
0.00774264 0.0655794 0.518328 0.416092 
0.00811131 0.0672524 0.517172 0.415575 
0.00849753 0.0690646 0.51592 0.415015 
0.00890215 0.0710254 0.514566 0.414409 
0.00932603 0.0731441 0.513102 0.413754 
0.0097701 0.0754303 0.511522 0.413048 
0.0102353 0.0778936 0.50982 0.412286 
0.0107227 0.0805434 0.507989 0.411467 
0.0112332 0.0833891 0.506023 0.410588 
0.0117681 0.0864394 0.503916 0.409645 
0.0123285 0.0897025 0.501661 0.408636 
0.0129155 0.0931859 0.499255 0.407559 
0.0135305 0.0968961 0.496691 0.406413 
0.0141747 0.100838 0.493968 0.405194 
0.0148497 0.105016 0.491081 0.403903 
0.0155568 0.109432 0.48803 0.402538 
0.0162975 0.114086 0.484815 0.4011 
0.0170735 0.118975 0.481436 0.399588 
0.0178865 0.124097 0.477898 0.398005 
0.0187382 0.129443 0.474204 0.396353 
0.0196304 0.135005 0.470361 0.394634 
0.0205651 0.14077 0.466378 0.392852 
0.0215443 0.146723 0.462265 0.391012 
0.0225702 0.152847 0.458034 0.389119 
0.0236449 0.159121 0.453699 0.38718 
0.0247708 0.165524 0.449275 0.385201 
0.0259502 0.17203 0.44478 0.38319 
0.0271859 0.178613 0.440232 0.381155 
0.0284804 0.185246 0.435649 0.379105 
0.0298365 0.191901 0.431051 0.377048 
0.0312572 0.198549 0.426458 0.374993 
0.0327455 0.20516 0.42189 0.37295 
0.0343047 0.211708 0.417366 0.370926 
0.0359381 0.218165 0.412905 0.36893 
0.0376494 0.224506 0.408523 0.36697 
0.0394421 0.230708 0.404239 0.365053 
0.0413201 0.236748 0.400066 0.363187 
0.0432876 0.242608 0.396016 0.361375 
0.0453488 0.248273 0.392103 0.359624 
0.0475081 0.253728 0.388334 0.357938 
0.0497702 0.258962 0.384718 0.35632 
0.0521401 0.263968 0.381259 0.354773 
0.0546228 0.268739 0.377962 0.353298 
0.0572237 0.273273 0.37483 0.351897 
0.0599484 0.277569 0.371861 0.350569 
0.0628029 0.281628 0.369057 0.349315 
0.0657933 0.285453 0.366414 0.348132 
0.0689261 0.289049 0.36393 0.347021 
0.0722081 0.29242 0.361601 0.345979 
0.0756463 0.295576 0.359421 0.345004 
0.0792483 0.298522 0.357385 0.344093 
0.0830218 0.301268 0.355488 0.343244 
0.0869749 0.303823 0.353723 0.342455 
0.0911163 0.306196 0.352083 0.341721 
0.0954548 0.308397 0.350562 0.341041 
0.1 0.310435 0.349154 0.340411 

